A dimension formula for Ekedahl-Oort strata

We study the Ekedahl-Oort stratification on moduli spaces of PEL type. The strata are indexed by cosets in a Weyl group. The main result of this paper is that the dimension of a stratum equals the length of the corresponding Weyl group element. We also discuss some explicit examples.

==> dfeo.mac <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%                                                %%
%% MACROS for the paper                           %%
%% "A dimension formula for Ekedahl-Oort strata"  %%
%% by Ben Moonen                                  %%
%%                                                %%
%% version: August 2002                           %%
%%                                                %%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%
%%
%%  (I) Loading fonts
%%
%%  Fonts for titles and name of author
%%
\font\titlefont=cmr12 scaled\magstep1
\font\namefont=cmr12
\font\sectitlefont=cmbx12
%%
%%  MSA and MSB
%%
\catcode`\@=11
\def\hexnumber@#1{\ifcase#1 0\or1\or2\or3\or4\or5\or6\or7\or8\or9\or
        A\or B\or C\or D\or E\or F\fi }
\font\tenmsa=msam10\font\eightmsa=msam8
\font\sevenmsa=msam7\font\sixmsa=msam6
\font\fivemsa=msam5
\newfam\msafam
\textfont\msafam=\tenmsa  \scriptfont\msafam=\sevenmsa
  \scriptscriptfont\msafam=\fivemsa
\edef\msa@{\hexnumber@\msafam}
\font\tenmsb=msbm10\font\eightmsb=msbm8
\font\sevenmsb=msbm7\font\sixmsb=msbm6
\font\fivemsb=msbm5
\newfam\msbfam
\textfont\msbfam=\tenmsb  \scriptfont\msbfam=\sevenmsb
  \scriptscriptfont\msbfam=\fivemsb
\edef\msb@{\hexnumber@\msbfam}
\def\Bbb{\ifmmode\let\next\Bbb@\else
        \def\next{\errmessage{Use \string\Bbb\space only in math 
mode}}\fi\next}
\def\Bbb@#1{{\Bbb@@{#1}}}
\def\Bbb@@#1{\fam\msbfam#1}
%%
%%  FRAKTUR
%%
\font\teneufm=eufm10\font\eighteufm=eufm8
\font\seveneufm=eufm7\font\sixeufm=eufm6
\font\fiveeufm=eufm5
\newfam\eufmfam
\textfont\eufmfam=\teneufm  \scriptfont\eufmfam=\seveneufm
  \scriptscriptfont\eufmfam=\fiveeufm
\edef\eufm@{\hexnumber@\eufmfam}
\def\frak{\ifmmode\let\next\frak@\else
        \def\next{\errmessage{Use \string\frak\space only in math mode}}\fi\next}
\def\frak@#1{\fam\eufmfam#1}
%%
%%  RSFS
%%
\font\teneusm=rsfs10\font\seveneusm=rsfs7
\font\fiveeusm=rsfs5
\newfam\eusmfam
\textfont\eusmfam=\teneusm  \scriptfont\eusmfam=\seveneusm
  \scriptscriptfont\eusmfam=\fiveeusm
\edef\eusm@{\hexnumber@\eusmfam}
\def\euscr{\ifmmode\let\next\euscr@\else
        \def\next{\errmessage{Use \string\euscr\space only in math mode}}\fi\next}
\def\euscr@#1{\fam\eusmfam#1}
%%
%%  Special Math chars
%%
\mathchardef\square="0\msa@03
\mathchardef\myleq="3\msa@36
\mathchardef\mygeq="3\msa@3E
\let\leq=\myleq
\let\geq=\mygeq
\catcode`\@=12
%%
%%  Fonts for 8-point
%%
\font\eightrm=cmr8  \font\sixrm=cmr6
\font\eighti=cmmi8  \font\sixi=cmmi6
\font\eightsy=cmsy8 \font\sixsy=cmsy6
\font\eightbf=cmbx8 \font\sixbf=cmbx6
\font\eighttt=cmtt8
\font\eightit=cmti8
\font\eightsl=cmsl8
\font\eighteusm=rsfs7 scaled\magstep1
\font\sixeusm=rsfs5 scaled\magstep1
%%
\catcode`@=11
\newskip\ttglue
\def\eightpoint{\def\rm{\fam0\eightrm}% switch to 8-point type
  \textfont0=\eightrm \scriptfont0=\sixrm \scriptscriptfont0=\fiverm
  \textfont1=\eighti  \scriptfont1=\sixi  \scriptscriptfont1=\fivei
  \textfont2=\eightsy \scriptfont2=\sixsy \scriptscriptfont2=\fivesy
  \textfont3=\tenex   \scriptfont3=\tenex \scriptscriptfont3=\tenex
  \textfont\itfam=\eightit  \def\it{\fam\itfam\eightit}%
  \textfont\slfam=\eightsl  \def\sl{\fam\slfam\eightsl}%
  \textfont\ttfam=\eighttt  \def\tt{\fam\ttfam\eighttt}%
  \textfont\bffam=\eightbf  \scriptfont\bffam=\sixbf
    \scriptscriptfont\bffam=\fivebf  \def\bf{\fam\bffam\eightbf}%
  \textfont\msafam=\eightmsa \scriptfont\msafam=\sixmsa
    \scriptscriptfont\msafam=\fivemsa
  \textfont\msbfam=\eightmsb \scriptfont\msbfam=\sixmsb
    \scriptscriptfont\msbfam=\fivemsb \def\Bbb{\fam\msbfam\eightmsb}%
  \textfont\eufmfam=\eighteufm \scriptfont\eufmfam=\sixeufm
    \scriptscriptfont\eufmfam=\fiveeufm \def\frak{\fam\eufmfam\eighteufm}%
 \textfont\eusmfam=\eighteusm \scriptfont\eusmfam=\sixeusm
    \scriptscriptfont\eusmfam=\fiveeusm \def\euscr{\fam\eusmfam\eighteusm}%
  \tt \ttglue=.5em plus.25em minus.15em
  \normalbaselineskip=10pt
  \setbox\strutbox=\hbox{\vrule height7pt depth2pt width0pt}%
  \let\sc=\sixrm \let\big=\eightbig \normalbaselines\rm}
\catcode`@=12
%%
%%
%%  (II) Layout macros
%%
%%
%%  PAGE SIZE and PAGE LAYOUT:
%%
\hsize16truecm
\vsize23.5truecm
\topskip=1truecm
\normalbaselineskip=13.5pt
\normalbaselines
%%
%%  SKIPS:
%%
\def\Askip{\vskip 2pc}
\def\Bskip{\medbreak}
\def\Cskip{\smallskip}
\let\Dskip=\smallskip
%%
%%  SPECIAL VARIANTS OF \ITEM:
%%
\newdimen\typeswidth
\setbox0=\hbox{Type AL:\enspace}\typeswidth=\wd0
\def\typesitem#1{\par\hangindent=\typeswidth\hangafter=1%
\noindent\hbox to\typeswidth{#1\hss}\ignorespaces}

\newdimen\diseqwidth
\setbox0=\hbox{(3.3.3.3)\qquad}\diseqwidth=\wd0
\def\diseqitem#1{\par\hangindent=\diseqwidth\hangafter=1%
\noindent\hbox to\diseqwidth{#1\hss}\ignorespaces}
%%
%%  SECTIONING COMMANDS:
%%
\newcount\secno\secno=0
\newcount\ssecno\ssecno=0
\newcount\sssecno\sssecno=0
\def\sectno{\number\secno}
\def\ssectno{\number\ssecno}
\def\sssectno{\number\sssecno}
\def\printsssno{{\bf \sectno.\ssectno.\sssectno.}\enspace}
\def\printintrosno{{\bf 0.\sssectno.}\enspace}

\def\section#1#2{\advance\secno by 1\ssecno=0\sssecno=0%
\definexref{#2}{\sectno}{}\vskip 2pc plus 0pt minus 2pt\noindent%
\centerline{{\sectitlefont \S\sectno.\ #1}}\marglabel{#2}%
\par\nobreak\ignorespaces}
%%
\def\ssection#1#2{\advance\ssecno by 1\sssecno=0%
\definexref{#2}{\sectno.\ssectno}{}%
\vskip1.5\bigskipamount plus 2pt minus 2pt%
\ifnum\ssecno>1\penalty-300\else\nobreak\fi\noindent%
\line{{\bf \sectno.\ssectno.\quad #1.\hfill}}\marglabel{#2}%
\par\nobreak\ignorespaces}
%%
\def\sssection#1{\advance\sssecno by 1%
\definexref{#1}{\sectno.\ssectno.\sssectno}{}%
\Bskip\noindent\marglabel{#1}\printsssno\ignorespaces}
%%

\newcount\figno\figno=0
\def\figureno{\number\figno}
\def\figlabel#1{\global\advance\figno by 1\definexref{#1}{\figureno}{}%
\smallskip\centerline{{\bf Figure~\figureno.}}}
%%
%%  Macros for printing labels in the margin:
%% 
\font\labprffont=cmtt8
\def\strutdepth{\dp\strutbox}
\def\labtekst#1{\vtop to\strutdepth%
{\baselineskip\strutdepth\vss\llap{{\labprffont #1}}\null}}
\def\marglabel#1{\strut\vadjust{\kern-\strutdepth\labtekst{#1\ }}}
%%
%% In the final version, make the following macro active: 
%%
 \def\marglabel#1{\relax}
%%
%%
%%  (III) Abbreviations, math macros, etc.
%%
%%  Blackboard Bold
%%
\def\mA{{\Bbb A}}
\def\mC{{\Bbb C}}
\def\mF{{\Bbb F}}
\def\mG{{\Bbb G}}
\def\mH{{\Bbb H}}
\def\mQ{{\Bbb Q}}
\def\mR{{\Bbb R}}
\def\mS{{\Bbb S}}
\def\mX{{\Bbb X}}
\def\mZ{{\Bbb Z}}

\def\Ql{{\mQ_\ell}}
\def\Fp{{\mF_p}}
\def\Qp{{\mQ_p}}
\def\Zp{{\mZ_p}}

\def\Fpbar{\overline\mF_p}
\def\Qbar{\overline{\mQ}}
%%
%%  Script letters:
%%
\def\cA{{\euscr A}}
\def\cB{{\euscr B}}
\def\calC{{\euscr C}}
\def\cD{{\euscr D}}
\def\cF{{\euscr F}}
\def\cG{{\euscr G}}
\def\cH{{\euscr H}}
\def\cI{{\euscr I}}
\def\cItil{{%
\mathchoice{\cI\setbox0=\hbox{t}\kern-\wd0\widetilde{\phantom{t}}}%
{\cI\setbox0=\hbox{t}\kern-\wd0\widetilde{\phantom{t}}}%
{\cI\setbox0=\hbox{s}\kern-\wd0\widetilde{\phantom{s}}}{\widetilde{\cI}}}}
\def\cO{{\euscr O}}
\def\cR{{\euscr R}}
\def\cT{{\euscr T}}
\def\cV{{\euscr V}}
\def\cX{{\euscr X}}
%%
%%  Fraktur:
%%
%%
\def\ga{{\frak a}}
\def\gc{{\frak c}}
\def\gf{{\frak f}}
\def\gm{{\frak m}}
\def\go{{\frak o}}
\def\gS{{\frak S}}
\def\gsp{{\frak sp}}
\def\gt{{\frak t}}
%%
%% VARIOUS ARROWS
%%
\def\stretcharrow{\mathop{\hbox to 15pt{\rightarrowfill}}}
\def\stretchworra{\mathop{\hbox to 15pt{\leftarrowfill}}}
\def\mapright#1{\mathrel{\stretcharrow\limits^{\;\,#1\;\;}}}
\def\mapleft#1{\mathrel{\stretchworra\limits^{\;\;#1\;\,}}}
\def\mapdown#1{\Big\downarrow\rlap{$\vcenter{\hbox{$\scriptstyle#1$}}$}}
\def\mapup#1{\Big\uparrow\rlap{$\vcenter{\hbox{$\scriptstyle#1$}}$}}

\def\isomarrow{\mapright{\sim}}
\def\longisomarrow{\mapright{\;\;\sim\;\;}}
\def\leftisomarrow{\mapleft{\sim}}
\let\tto=\longrightarrow
\def\twoheadrightarrow{\rightarrow\kern -8pt\rightarrow}
%%
%% OPERATOR NAMES
%%
\def\Aut{{\rm Aut}}
\def\bAut{{\bf Aut}}
\def\CSp{{\rm CSp}}
\def\Def{{\rm Def}}
\def\End{{\rm End}}
\def\Flag{{\rm Flag}}
\def\Frob{{\rm Frob}}
\def\GL{{\rm GL}}
\def\Hom{{\rm Hom}}
\def\Image{{\rm Im}}
\def\Ker{{\rm Ker}}
\def\Lie{{\rm Lie}}
\def\NS{{\rm NS}}
\def\OO{{\rm O}}
\def\Res{\mathop{\rm Res}}
\def\Sp{{\rm Sp}}
\def\Spec{{\rm Spec}}
\def\Stab{{\rm Stab}}
\def\UU{{\rm U}}

\def\antidiag{\hbox{{\rm anti-diag}}}
\def\charact{{\rm char}}
\def\gr{{\rm gr}}
\def\id{{\rm id}}
\def\len{{\rm length}}
\def\length{\ell}
\def\nr{{\rm nr}}
\def\red{{\rm red}}
\def\res{{\rm res}}
%%
%% MODIFICATIONS:
%%
\let\tempcolon=\colon
\def\colon{\tempcolon\,}

\let\tempcirc=\circ
\def\circ{\hskip 0.1em%
\mathord{\raise0.25ex\hbox{$\scriptscriptstyle\tempcirc$}}\hskip 0.1em}

\let\phi=\varphi
\let\epsilon=\varepsilon

\def\fibprod{\mathop\times}
\def\tensor{\mathop\otimes}
\def\dirsom{\mathop\oplus}
\let\dirsum=\dirsom
\def\tempprod{{\textstyle{\prod}}}
\def\dirprod{\mathop\tempprod}
\def\disunion{\mathop\amalg}

\def\gdot{{\raise.25ex\hbox{${\scriptscriptstyle \bullet}$}}}
%%
%% VARIOUS:
%%
\def\ijj#1{(i_#1,j^\prime_#1,j_#1)}
\def\kbar{{\overline k}}
\let\ul=\underline

\def\Proof{\noindent{\it Proof.\/}\enspace}
\def\QED{\unskip\nobreak\hfill\hbox{\quad $\square$}}

\def\Romno#1{\uppercase\expandafter{\romannumeral #1}}
\let\romno=\romannumeral

%% -- End of Macro-file -- %%



